Long-Horizon AI Research for Grothendieck Constant: A Case Study in Human-AI Mathematical Collaboration

AI agents are increasingly used in mathematics research, but it is often unclear how to use them effectively. Towards this, we present an extensive case study of how AI was used to improve bounds on the Grothendieck constant $K_G$, which captures the hardness between combinatorial problems and their continuous relaxations. Specifically, while the precise value of $K_G$ is not known, we recently tightened the best known bounds to \[ \frac{6\pi}{11} \;\le\; K_G \;\le\; \frac{\pi}{2\log(1+\sqrt2)} - 10^{-4}. \] Crucially, these improvements were achieved using an AI research system that could arrive at insights deemed novel by domain experts. We give a detailed discussion of our experience using AI for mathematics research, particularly touching upon its strengths and weaknesses, as well as our experience with creating ideal conditions for AI to arrive at breakthrough insights.

==> figures/make_partition_schemes.py <==
# Generates partition_schemes.pdf: the two partitions shown in the
# Grothendieck exposition of the AI companion paper, in the same visual
# style as the scheme figures of the theory paper (orange / near-black
# regions with slight transparency, gray grid drawn on top, white dashed
# baseline at z2 = 0).
#
# Run with:  uv run --with matplotlib --with numpy python make_partition_schemes.py

import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.rcParams.update({
    "font.size": 12,
    "mathtext.fontset": "dejavusans",
})

ORANGE = "#ff7f0e"
DARK = "#262626"
GRID = "#8fa3b8"

x = np.linspace(-4, 4, 1601)
theta = 0.3

panels = [
    (np.zeros_like(x), r"$\mathrm{sgn}(z_2)$"),
    (theta * (x**3 - 3 * x), r"$\mathrm{sgn}\left(z_2 - \vartheta\,(z_1^3 - 3z_1)\right)$"),
]

fig, axes = plt.subplots(1, 2, figsize=(10.4, 5.0))
for ax, (P, title) in zip(axes, panels):
    ax.fill_between(x, P, 4.5, color=ORANGE, alpha=0.88, lw=0, zorder=1)
    ax.fill_between(x, -4.5, P, color=DARK, alpha=0.92, lw=0, zorder=1)
    ax.grid(True, color=GRID, lw=0.9, alpha=0.55, zorder=2)
    ax.set_axisbelow(False)
    ax.axhline(0.0, color="white", lw=2.0, ls=(0, (6, 4)), zorder=3)
    ax.set_xlim(-4, 4)
    ax.set_ylim(-4, 4)
    ax.set_xticks(range(-4, 5))
    ax.set_yticks(range(-4, 5))
    ax.set_xlabel(r"$z_1$", fontsize=14)
    ax.set_ylabel(r"$z_2$", fontsize=14)
    ax.set_title(title, fontsize=14, pad=10)
    ax.set_aspect("equal")
    ax.text(0, 2.7, r"$+1$", color="white", fontsize=17, ha="center", va="center", zorder=4)
    ax.text(0, -2.7, r"$-1$", color="white", fontsize=17, ha="center", va="center", zorder=4)

fig.tight_layout()
fig.savefig("partition_schemes.pdf", bbox_inches="tight")
fig.savefig("/tmp/partition_schemes.png", dpi=150, bbox_inches="tight")
print("done")

